Robotic Playing for Hierarchical Complex Skill Learning

In complex manipulation scenarios (e.g. tasks requiring complex interaction of two hands or in-hand manipulation), generalization is a hard problem. Current methods still either require a substantial amount of (supervised) training data and / or strong assumptions on both the environment and the task. In this paradigm, controllers solving these tasks tend to be complex. We propose a paradigm of maintaining simpler controllers solving the task in a small number of specific situations. In order to generalize to novel situations, the robot transforms the environment from novel situations into a situation where the solution of the task is already known. Our solution to this problem is to play with objects and use previously trained skills (basis skills). These skills can either be used for estimating or for changing the current state of the environment and are organized in skill hierarchies. The approach is evaluated in complex pick-and-place scenarios that involve complex manipulation. We further show that these skills can be learned by autonomous playing.

==> evaluation/experimentstat1/eval/convertsvg.sh <==
#!/bin/bash
for f in `ls *.svg`
do
	inkscape -D -z --file=$f --export-pdf=${f%.svg}.pdf
done
octave --eval eval_stat
for f in `ls [!cropped]*.pdf`
do
	pdfcrop $f cropped$f
done

pdfcrop convergence.pdf croppedconvergence.pdf
pdfcrop statCombined.pdf croppedstatCombined.pdf


==> evaluation/experimentstat1/eval/eval_stat.m <==
function eval_stat()

	dirName = "../";
	dirData = dir(dirName);      %# Get the data for the current directory
	dirIndex = [dirData.isdir];  %# Find the index for directories
	fileList = {dirData(~dirIndex).name}';  %'# Get a list of the files
	if ~isempty(fileList)
		fileList = cellfun(@(x) fullfile(dirName,x),...  %# Prepend path to files
						   fileList,'UniformOutput',false);
	end
	
	prepActNumOffset = flintmax();
	fileNum = length(fileList);
	for i = 1 : fileNum
		statPos = findstr(fileList{i}, "statistic");
		if statPos > 1
			prepActNum = str2num(char(strsplit(fileList{i}, "_")(2)));
			if prepActNumOffset > prepActNum
				prepActNumOffset = prepActNum;
			endif
		endif
	endfor
	
	dataCells = {};
	for i = 1 : fileNum
		statPos = findstr(fileList{i}, "statistic");
		if statPos > 1
			prepActNum = str2num(char(strsplit(fileList{i}, "_")(2))) - prepActNumOffset + 1;
			if stat(fileList{i}).size > 0
				dataCells{prepActNum}.y = load(fileList{i});
				dataLength = length(dataCells{prepActNum}.y);
				plotLen = min([earliestExceed(dataCells{prepActNum}.y, 0.97), dataLength]);
				dataCells{prepActNum}.x = 1 : plotLen;
				dataCells{prepActNum}.exceedingTime = earliestExceed(dataCells{prepActNum}.y, 0.9);
				figure
				h = plot(dataCells{prepActNum}.x, dataCells{prepActNum}.y(1:plotLen), "linewidth", 5);
				axis ([1 plotLen]);
				xlabel("number of roll-outs", "fontsize", 15);
				ylabel("success probability", "fontsize", 15);
				set(gca, "linewidth", 4, "fontsize", 12);
				saveas(h, ["./", char(strsplit(fileList{i}, "/")(2)), ".pdf"]);
				saveas(h, ["./", char(strsplit(fileList{i}, "/")(2)), ".svg"]);
				hold off;
				
			endif
		endif
	endfor
	
	figure;
	hold on;
	maxXAxis = max([length(dataCells{1}.x) length(dataCells{14}.x) length(dataCells{24}.x) length(dataCells{33}.x)]);
	h = plot(1:maxXAxis, dataCells{1}.y(1:maxXAxis), "linewidth", 5, "color", "blue");
	h = plot(1:maxXAxis, dataCells{14}.y(1:maxXAxis), "linewidth", 5, "color", "red");
	h = plot(1:maxXAxis, dataCells{24}.y(1:maxXAxis), "linewidth", 5, "color", "green");
	h = plot(1:maxXAxis, dataCells{33}.y(1:maxXAxis), "linewidth", 5, "color", "yellow");
	axis ([1 maxXAxis]);
	xlabel("number of roll-outs", "fontsize", 15);
	ylabel("success probability", "fontsize", 15);
	set(gca, "linewidth", 4, "fontsize", 12);
	saveas(h, ["./statCombined.pdf"]);
	saveas(h, ["./statCombined.svg"]);
	hold off;
	
	exceedingTimeY = [];
	cellNum = length(dataCells);
	for i = 1 : cellNum
		exceedingTimeY(end + 1) = dataCells{i}.exceedingTime;
	endfor
	
	exceedingTimeX = prepActNumOffset : (cellNum + prepActNumOffset - 1);
	
	h = plot(exceedingTimeX, exceedingTimeY, "linewidth", 5);
	axis ([prepActNumOffset (cellNum + prepActNumOffset - 1)]);
	xlabel("number of preparation actions", "fontsize", 15);
	ylabel("number of roll-outs", "fontsize", 15);
	set(gca, "linewidth", 4, "fontsize", 12);
	saveas(h, ["./", char(strsplit(fileList{i}, "/")(2)), ".pdf"]);
	saveas(h, ["./", char(strsplit(fileList{i}, "/")(2)), ".svg"]);
	saveas(h, ["./convergence.pdf"]);
	saveas(h, ["./convergence.svg"]);
	
endfunction

function firstIndex = earliestExceed(values, minPrecision)

	firstIndex = length(values);
	valueSize = length(values);
	for i = 1 : valueSize
		if values(i) > minPrecision
			firstIndex = i;
			break
		endif
	endfor

endfunction

